ZLB: A Blockchain to Tolerate Colluding Majorities

In the general setting, consensus cannot be solved if an adversary controls a third of the system. Yet, blockchain participants typically reach consensus "eventually" despite an adversary controlling a minority of the system. Exceeding this $\frac{1}{3}$ cap is made possible by tolerating transient disagreements, where distinct participants select distinct blocks for the same index, before eventually agreeing to select the same block. Until now, no blockchain could tolerate an attacker controlling a majority of the system. In this paper, we present Zero-Loss Blockchain (ZLB), the first blockchain that tolerates an adversary controlling more than half of the system. ZLB is an open blockchain that combines recent theoretical advances in accountable Byzantine agreement to exclude undeniably deceitful replicas. progressively reduces the portion of deceitful replicas below $\frac{1}{3}$, and reaches consensus. Geo-distributed experiments show that ZLB outperforms HotStuff and is almost as fast as the scalable Red Belly Blockchain that cannot tolerate $n/3$ faults.

==> plots/gnuplots/plot_1.py <==
import math
import matplotlib.pyplot as plt  
import numpy
import matplotlib
matplotlib.rc('xtick', labelsize=20) 
matplotlib.rc('ytick', labelsize=20) 
# matplotlib.rcParams.update({'font.size': 15})

filepath="./"
destiny_filepath = "../eps/"

tableau20 = [(31, 119, 180), (174, 199, 232), (255, 127, 14), (255, 187, 120),    
             (44, 160, 44), (152, 223, 138), (165,42,42), (255, 152, 150),    
             (148, 103, 189), (197, 176, 213), (140, 86, 75), (196, 156, 148),    
             (227, 119, 194), (247, 182, 210), (127, 127, 127), (199, 199, 199),    
             (188, 189, 34), (219, 219, 141), (23, 190, 207), (158, 218, 229)]

# Scale the RGB values to the [0, 1] range, which is the format matplotlib accepts.    
for i in range(len(tableau20)):    
    r, g, b = tableau20[i]    
    tableau20[i] = (r / 255., g / 255., b / 255.)    

def a(n,t):
    return (3.0*n-3.0*t)/(2.0*n-3.0*t)

def a1(n,x,y,z):
    return a(n,x*n/float(y)-z)

def t(n,_a):
    return math.ceil(((2.0*_a-3)*n)/(3.0*_a-3))

min_n=9	
max_n=180
# set xrange [min_n:max_n]
val_xtics=9
samples=(max_n - min_n)/val_xtics + 1
n = numpy.linspace(min_n,max_n,samples) # linearly spaced
def get_y(n,x,y,z):
    to_return=[]
    for val in n:
        to_return.append(a1(val,x,y,z))
    return to_return

f, ax = plt.subplots(1,1)
# set xlabel "number of processes" #n ::
# set ylabel "branches in multiple spend" #a ::
to_plots=[(7,12,1,"7n/12-1"),(5,9,0,"5n/9"),(5,9,1,"5n/9-1"),(1,2,0,"n/2"),(1,2,1,"n/2-1"),(1,3,0,"n/3")]
i=0
linestyle=["-","--"]
j=1
for x,y,z,label in to_plots:
    ax.plot(n, get_y(n,x,y,z),label="f="+label,color=tableau20[i],marker='None',linestyle=linestyle[j],linewidth=4)
    j=(j+1)%2
    print j
    if (i==0):
        i+=2
    else:
        i+=1

ax.set_xlim([0,max_n+1])
ax.set_ylim([1.99,5])
plt.xticks(numpy.arange(10, 190, 20))
plt.yticks(numpy.arange(2, 5.1, 1))
leg= plt.legend(loc="upper right",prop={"size":25})
for legobj in leg.legendHandles:
    legobj.set_linewidth(4.0)
plt.xlabel("Number of replicas",size=25)
plt.ylabel("Branches in fork",size=25)
plt.tight_layout()
plt.subplots_adjust(bottom=0.16)
plt.subplots_adjust(top=0.98)
plt.subplots_adjust(left=0.105)
plt.subplots_adjust(right=0.997)
plt.grid(linestyle='--',axis='y')
plt.savefig(destiny_filepath+'plot_1_py.eps', format='eps')
plt.savefig(destiny_filepath+'plot_1_py.pdf', format='pdf')
plt.show()
 # plot [min_n:max_n] a1(x,1,2,0) with linespoints ls 4 title '$f=n/2$',\
 #       a1(x,1,2,1) with linespoints ls 44 title '$f=n/2-1$',\
 #       a1(x,5,9,0) with linespoints ls 3 title '$f=5n/9$',\
 #       a1(x,5,9,1) with linespoints ls 33 title '$f=5n/9-1$',\
 #       a1(x,7,12,0) with linespoints ls 7 title '$f=7n/12$',\
 #       a1(x,7,12,1) with linespoints ls 77 title '$f=7n/12-1$',\
 #       a1(x,5,12,0) with linespoints ls 2 title '$f=5n/12$',\
 #       a1(x,5,12,1) with linespoints ls 22 title '$f=5n/12-1$',\
 #       a1(x,1,3,0) with linespoints ls 1 title '$f=n/3$'


==> plots/gnuplots/plot_2.py <==
import math
import matplotlib.pyplot as plt
import matplotlib
import numpy

matplotlib.rcParams.update({'font.size': 15})

filepath="./"
destiny_filepath = "../eps/"

tableau20 = [(31, 119, 180), (174, 199, 232), (255, 127, 14), (255, 187, 120),    
             (44, 160, 44), (152, 223, 138), (214, 39, 40), (255, 152, 150),    
             (148, 103, 189), (197, 176, 213), (140, 86, 75), (196, 156, 148),    
             (227, 119, 194), (247, 182, 210), (127, 127, 127), (199, 199, 199),    
             (188, 189, 34), (219, 219, 141), (23, 190, 207), (158, 218, 229)]

# Scale the RGB values to the [0, 1] range, which is the format matplotlib accepts.    
for i in range(len(tableau20)):    
    r, g, b = tableau20[i]    
    tableau20[i] = (r / 255., g / 255., b / 255.)    

def a(n,t):
    return (3.0*n-3.0*t)/(2.0*n-3.0*t)

def a1(n,x,y,z):
    return a(n,x*n/float(y)-z)

def t(n,_a):
    return math.ceil(((2.0*_a-3)*n)/(3.0*_a-3))

val_n=33
min_a=2

def max_a(n):
    return math.floor(n/3.0)+1
# val_xtics=4

n_iters=10
mul=12
# set ytics 2
# min_n=9	
# max_n=180
# set xrange [min_n:max_n]
val_xtics=4
samples = (max_a(mul*n_iters) - min_a)/2.0 + 1

def get_y(n,_a):
    to_return=[]
    for a in _a:
        to_return.append(t(n,a))
    return to_return

f, ax = plt.subplots(1,1)

col=0
for _i in range(1,n_iters+1):
    # n=int(max_a(mul*i))
    i=n_iters+1-_i
    n=mul*i
    print n
    x=range(min_a,int(max_a(mul*i))+1)
    print x
    print get_y(n,x)
    ax.plot(x, get_y(n,x),label="n="+str(mul*i),color=tableau20[col],marker='o',markersize=3,linestyle='--')
    col+=2
# plot for [i=1:n_iters] [min_a:max_a(mul*i)] t(mul*i,floor(x)) with linespoints pt 7 ps 1 title 'n='.(mul*i)

ax.set_xlim([min_a,max_a(mul*n_iters)])
# ax.set_ylim([ymin,ymax])
ax.set_ylim([mul/3.0,(n_iters*mul*2/3.0-1)])
plt.legend(loc="upper right")
plt.xlabel("branches in multiple spend")
plt.ylabel("Byzantine processes")
plt.grid(linestyle='--',axis='y')
plt.savefig(destiny_filepath+'plot_2_py.eps', format='eps')
plt.show()
 # plot [min_n:max_n] a1(x,1,2,0) with linespoints ls 4 title '$f=n/2$',\
 #       a1(x,1,2,1) with linespoints ls 44 title '$f=n/2-1$',\
 #       a1(x,5,9,0) with linespoints ls 3 title '$f=5n/9$',\
 #       a1(x,5,9,1) with linespoints ls 33 title '$f=5n/9-1$',\
 #       a1(x,7,12,0) with linespoints ls 7 title '$f=7n/12$',\
 #       a1(x,7,12,1) with linespoints ls 77 title '$f=7n/12-1$',\
 #       a1(x,5,12,0) with linespoints ls 2 title '$f=5n/12$',\
 #       a1(x,5,12,1) with linespoints ls 22 title '$f=5n/12-1$',\
 #       a1(x,1,3,0) with linespoints ls 1 title '$f=n/3$'


==> plots/gnuplots/plot_3.py <==
import matplotlib.pyplot as plt  
import pandas as pd
import seaborn as sns
from collections import defaultdict
import matplotlib
import numpy as np
import math

filepath="./"
filename=filepath+"plot_values_3.csv"
data = pd.read_csv(filename)
destiny_filepath = "../eps/"

plt.xlabel("Branches in fork",size=15)
plt.ylabel("Deceitful ratio",size=15)
plt.scatter(data['branches'], data['decimal'],marker='*')
plt.plot(data['branches'], data['decimal'])
plt.xlim(0,100)
plt.yticks(np.arange(0.3, 0.666666666666666, 0.02))
plt.xticks(np.arange(0, 101, 5))
plt.hlines(0.666666666666,0,100, linestyle='dashed',colors='magenta')
plt.show() # Depending on whether you use IPython or interactive mode, etc.
plt.savefig(destiny_filepath+'plot_3_py.png', format='png')
plt.savefig(destiny_filepath+'plot_3_py.eps', format='eps')
plt.savefig(destiny_filepath+'plot_3_py.pdf', format='pdf')
# plot '' using 1:3 w linespoints pt 1 title "f(a)/n",\
#      # g(x),\
#      # h(x)
# # plot [1:99999] f(x)
# reset


==> plots/gnuplots/plot_4.py <==
import math
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import numpy
import matplotlib
matplotlib.rcParams.update({'font.size': 15})

filepath="./"
destiny_filepath = "../eps/"

tableau20 = [(31, 119, 180), (174, 199, 232), (255, 127, 14), (255, 187, 120),    
             (44, 160, 44), (152, 223, 138), (214, 39, 40), (255, 152, 150),    
             (148, 103, 189), (197, 176, 213), (140, 86, 75), (196, 156, 148),    
             (227, 119, 194), (247, 182, 210), (127, 127, 127), (199, 199, 199),    
             (188, 189, 34), (219, 219, 141), (23, 190, 207), (158, 218, 229)]
for i in range(len(tableau20)):    
    r, g, b = tableau20[i]    
    tableau20[i] = (r / 255., g / 255., b / 255.)
    
def m(p,a):
    return a*float(p)/(1-p)

def get_y(p,_a):
    to_return=[]
    for a in _a:
        to_return.append(m(p,a))
    return to_return

f, ax = plt.subplots(1,1)

min_a=2
max_a=50
val_xtics=4

samples=(max_a - min_a)/val_xtics + 1

to_plots=[0.9, 0.75, 0.6, 0.5, 0.25, 0.1]
a = numpy.linspace(min_a,max_a,samples) # linearly spaced

i=0
for p in to_plots:
    ax.plot(a,get_y(p,a),label="p="+str(p),color=tableau20[i],marker='o',markersize=3,linestyle='--')
    i+=2

tick_spacing = 5
ytick_spacing = 10
ax.xaxis.set_major_locator(ticker.MultipleLocator(tick_spacing))
ax.yaxis.set_major_locator(ticker.MultipleLocator(ytick_spacing))

ax.set_xlim([min_a,max_a])
ax.set_ylim([0,100])
plt.legend(loc="upper right")
plt.grid(linestyle='--',axis='y')
plt.xlabel("branches in multiple spend")
plt.ylabel("lenght of attack for GLSMR")
plt.savefig(destiny_filepath+'plot_4_py.eps', format='eps')
plt.show()


==> plots/gnuplots/plot_5.py <==
import math
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import numpy
from fractions import Fraction
import matplotlib
# matplotlib.rcParams.update({'font.size': 20})
matplotlib.rc('xtick', labelsize=20) 
matplotlib.rc('ytick', labelsize=20) 

filepath="./"
destiny_filepath = "../eps/"

tableau20 = [(31, 119, 180), (174, 199, 232), (255, 127, 14), (255, 187, 120),    
             (44, 160, 44), (152, 223, 138), (165,42,42), (255, 152, 150),    
             (148, 103, 189), (197, 176, 213), (140, 86, 75), (196, 156, 148),    
             (227, 119, 194), (247, 182, 210), (127, 127, 127), (199, 199, 199),    
             (188, 189, 34), (219, 219, 141), (23, 190, 207), (158, 218, 229)]
for i in range(len(tableau20)):    
    r, g, b = tableau20[i]    
    tableau20[i] = (r / 255., g / 255., b / 255.)
    
def m(p,a):
    return a*float(p)/(1-p)

def af(x):
    return (3.0-3.0*x)/(2.0-3.0*x)

def maf(p,x):
    return m(p,af(x))

def get_y(p,_a):
    to_return=[]
    for a in _a:
        to_return.append(maf(p,a))
    return to_return

f, ax = plt.subplots(1,1)

min_a=1.0/3.0
max_a= 2.0/3.0
val_xtics=0.01

samples=(max_a - min_a)/val_xtics + 1

to_plots=[0.9, 0.75, 0.5, 0.25, 0.1]
# print(to_plots)
a = numpy.linspace(min_a,max_a,samples) # linearly spaced

# print(a)
getya=[]
i=0
linestyles=["-","--","dotted","dashdot","--"]
j=0
for p in to_plots:
    ax.plot(a,get_y(p,a),label="p="+str(p),color=tableau20[i],marker='None',linestyle=linestyles[j],linewidth=4)
    j=(j+1)%5
    i+=2

print(get_y(0.5,[0.6]))
print(get_y(0.5,[0.62]))
print(get_y(0.5,[0.64]))
print(get_y(0.5,[0.66]))

# tick_spacing = 0.03
ytick_spacing = 10
# ax.xaxis.set_major_locator(ticker.MultipleLocator(tick_spacing))
ax.yaxis.set_major_locator(ticker.MultipleLocator(ytick_spacing))
ax.xaxis.set_major_formatter(ticker.FormatStrFormatter('%.2f'))
# samples_xtics=(max_a - min_a)/0.03 + 1
xtics_vals = numpy.linspace(min_a,max_a,8) # linearly spaced
ax.set_xlim([min_a,0.66])
ax.set_ylim([0,69])
xtics_labels=[]
for val in xtics_vals:
    frac = Fraction(val)
    if frac.numerator==1:
        num="n"
    else:
        num=str(frac.numerator)+"n"
    
    xtics_labels.append(num+"/"+str(frac.denominator))
    
# xtics_labels=["n/3", "n/2", "5n/9", "7n/12", "3n/5", "11n/18", "13n/21", "5n/8"]
# xtics_vals=[0.333333333333, 0.5, 0.555555555556, 0.583333333333, 0.6, 0.611111111111, 0.619047619048, 0.625]
plt.xticks(xtics_vals[0:len(xtics_vals)-1])
leg=plt.legend(loc="upper left",prop={"size":25})
for legobj in leg.legendHandles:
    legobj.set_linewidth(4.0)
plt.xlabel("Deceitful ratio",size=25) #f/n
plt.ylabel("Depth of attack",size=25) # for GLSMR
plt.tight_layout()
plt.subplots_adjust(bottom=0.15)
plt.subplots_adjust(top=0.997)
plt.subplots_adjust(left=0.135)
plt.subplots_adjust(right=0.997)
plt.grid(linestyle='--',axis='y')
plt.savefig(destiny_filepath+'plot_5_py.eps', format='eps')
plt.savefig(destiny_filepath+'plot_5_py.pdf', format='pdf')
plt.show()


# 2 0.333333333333
# 3  0.555555555556
# 5 0.583333333333
# 6  0.6
# 7  0.611111111111
# 8  0.619047619048
# 9  0.625                    



==> plots/gnuplots/plot_values_a.py <==
from fractions import Fraction
def en(a):
    return 2*a-3

def den(a):
    return 3*a-3

max_value = 10
for a in range (2,max_value):
    frac=Fraction(en(a),den(a))
    print a, str(frac.numerator)+"/"+str(frac.denominator),float(en(a))/den(a)
    # print "a:",a," fraction:", str(frac.numerator)+"n/"+str(frac.denominator)
  # print "en:", en(a)
  # print "den:", den(a)
  # print "reduced fraction:", Fraction(en(a),den(a))

